A multishift, multipole rational QZ method with aggressive early deflation

The rational QZ method generalizes the QZ method by implicitly supporting rational subspace iteration. In this paper we extend the rational QZ method by introducing shifts and poles of higher multiplicity in the Hessenberg pencil, which is a pencil consisting of two Hessenberg matrices. The result is a multishift, multipole iteration on block Hessenberg pencils which allows one to stick to real arithmetic for a real input pencil. In combination with optimally packed shifts and aggressive early deflation as an advanced deflation technique we obtain an efficient method for the dense generalized eigenvalue problem. In the numerical experiments we compare the results with state-of-the-art routines for the generalized eigenvalue problem and show that we are competitive in terms of speed and accuracy.

==> fig/numexp/d/random/data/plot_results.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
# Daan Camps, August 2, 2018

# Read the information from the files
# ----------------------------------------------------------------
# problemsizes
fname = 'd_problemsizes.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
problemsizes = [ float(x) for x in content[2:]]
problemsizes = [int(x) for x in problemsizes]
# QZ_bweA
fname = 'd_QZ_bweA.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
QZbweA = [ float(x) for x in content[2:]]

# QZ_bweB
fname = 'd_QZ_bweB.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
QZbweB = [ float(x) for x in content[2:]]

# QZ timings
fname = 'd_QZ_time.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
QZtime = [ float(x) for x in content[2:]]

# RQZ_bweA
fname = 'd_RQZ_bweA.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
RQZbweA = [ float(x) for x in content[2:]]

# RQZ_bweB
fname = 'd_RQZ_bweB.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
RQZbweB = [ float(x) for x in content[2:]]

# RQZ timings
fname = 'd_RQZ_time.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
RQZtime = [ float(x) for x in content[2:]]

# Make the plots
# --------------------------------------------------
# TIMINGS (LOG)
fig = plt.figure(figsize=(6,5))
ax = fig.add_subplot(1,1,1)
bar_width = 0.4

opacity = 0.45
index = np.arange(len(problemsizes))
rects1 = ax.bar(index, QZtime, bar_width,
                alpha=opacity, color='b',
                #yerr=std_men, error_kw=error_config,
                label='QZ (LAPACK)')

rects2 = ax.bar(index + bar_width, RQZtime, bar_width,
                alpha=opacity, color='r',
                #yerr=std_men, error_kw=error_config,
                label='RQZ (F90)')

ax.set_xlabel('Pencil size (N)')
ax.set_ylabel('Timing (s)')
ax.set_yscale('log')
ax.set_title('LAPACK vs RQZ comparison')
ax.set_xticks(index + bar_width)
ax.set_xticklabels(problemsizes)
ax.legend(loc='upper left')

fig.tight_layout()

# TIMINGS (LINEAR)
fig = plt.figure(figsize=(6,5))
ax = fig.add_subplot(1,1,1)

rects1 = ax.bar(index, QZtime, bar_width,
                alpha=opacity, color='b',
                #yerr=std_men, error_kw=error_config,
                label='QZ (LAPACK)')

rects2 = ax.bar(index + bar_width, RQZtime, bar_width,
                alpha=opacity, color='r',
                #yerr=std_men, error_kw=error_config,
                label='RQZ (F90)')

ax.set_xlabel('Pencil size (N)')
ax.set_ylabel('Timing (s)')
ax.set_title('LAPACK vs RQZ comparison')
ax.set_xticks(index + bar_width)
ax.set_xticklabels(problemsizes)
ax.legend(loc='upper left')

fig.tight_layout()

#plt.show()

# BWE
fig = plt.figure(figsize=(12,5))
ax = fig.add_subplot(1,2,1)

ax.plot(problemsizes,QZbweA,color='b',marker='p',linestyle='--',markerfacecolor='blue',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'QZ')
ax.plot(problemsizes,RQZbweA,color='r',marker='*',linestyle='--',markerfacecolor='red',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'RQZ')

ax.set_xlabel('N')
ax.set_ylabel('BWE A')
ax.set_yscale('log')
ax.set_xscale('log')
ax.set_xticks(problemsizes)
plt.xlim(problemsizes[0], problemsizes[-1])
ax.set_xticklabels(problemsizes)
ax = fig.add_subplot(1,2,2)

ax.plot(problemsizes,QZbweB,color='b',marker='p',linestyle='--',markerfacecolor='blue',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'QZ (LAPACK)')
ax.plot(problemsizes,RQZbweB,color='r',marker='*',linestyle='--',markerfacecolor='red',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'RQZ (RQZ)')

ax.set_xlabel('N')
ax.set_ylabel('BWE B')
ax.set_yscale('log')
ax.set_xscale('log')
ax.set_xticks(problemsizes)
plt.xlim(problemsizes[0], problemsizes[-1])
ax.set_xticklabels(problemsizes)
ax.legend(loc='upper left')
plt.show()


==> fig/numexp/z/random/plot_results.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
# Daan Camps, August 2, 2018

# Read the information from the files
# ----------------------------------------------------------------
# problemsizes
fname = 'problemsizes.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
problemsizes = [ float(x) for x in content[2:]]
problemsizes = [int(x) for x in problemsizes]
# QZ_bweA
fname = 'QZ_bweA.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
QZbweA = [ float(x) for x in content[2:]]

# QZ_bweB
fname = 'QZ_bweB.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
QZbweB = [ float(x) for x in content[2:]]

# QZ timings
fname = 'QZ_time.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
QZtime = [ float(x) for x in content[2:]]

# RQZ_bweA
fname = 'RQZ_bweA.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
RQZbweA = [ float(x) for x in content[2:]]

# RQZ_bweB
fname = 'RQZ_bweB.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
RQZbweB = [ float(x) for x in content[2:]]

# RQZ timings
fname = 'RQZ_time.dat'
with open(fname) as f:
    content = f.readlines()
content = [x.strip() for x in content]
RQZtime = [ float(x) for x in content[2:]]

speedup = [x/y  for x,y in zip(QZtime,RQZtime)]
print speedup
# Make the plots
# --------------------------------------------------
# TIMINGS (LOG)
fig = plt.figure(figsize=(8,5))
ax = fig.add_subplot(1,1,1)
bar_width = 0.4

opacity = 0.45
index = np.arange(len(problemsizes))
index = 1.2*index
rects1 = ax.bar(index, QZtime, bar_width,
                alpha=opacity, color='b',
                #yerr=std_men, error_kw=error_config,
                label='QZ (LAPACK)')

rects2 = ax.bar(index + bar_width, RQZtime, bar_width,
                alpha=opacity, color='r',
                #yerr=std_men, error_kw=error_config,
                label='RQZ (F90)')

ax.set_xlabel('Pencil size (N)')
ax.set_ylabel('Timing (s)')
ax.set_yscale('log')
#ax.set_title('LAPACK vs RQZ comparison')
ax.set_xticks(index + bar_width)
ax.set_xticklabels(problemsizes)
ax.legend(loc='upper left')

fig.tight_layout()
fig.savefig('time_log.pdf', dpi=None, facecolor='w', edgecolor='w',
        orientation='portrait', papertype=None, format=None,
        transparent=False, bbox_inches=None, pad_inches=0.1,
        frameon=None)

# TIMINGS (LINEAR)
fig = plt.figure(figsize=(8,5))
ax = fig.add_subplot(1,1,1)

rects1 = ax.bar(index, QZtime, bar_width,
                alpha=opacity, color='b',
                #yerr=std_men, error_kw=error_config,
                label='QZ (LAPACK)')

rects2 = ax.bar(index + bar_width, RQZtime, bar_width,
                alpha=opacity, color='r',
                #yerr=std_men, error_kw=error_config,
                label='RQZ (F90)')

ax.set_xlabel('Pencil size (N)')
ax.set_ylabel('Timing (s)')
#ax.set_title('LAPACK vs RQZ comparison')
ax.set_xticks(index + bar_width)
ax.set_xticklabels(problemsizes)
ax.legend(loc='upper left')

fig.tight_layout()
fig.savefig('time_lin.pdf', dpi=None, facecolor='w', edgecolor='w',
        orientation='portrait', papertype=None, format=None,
        transparent=False, bbox_inches=None, pad_inches=0.1,
        frameon=None)

#plt.show()

# BWE
fig = plt.figure(figsize=(14,5))
ax = fig.add_subplot(1,2,1)

ax.plot(problemsizes,QZbweA,color='b',marker='p',linestyle='--',markerfacecolor='blue',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'QZ')
ax.plot(problemsizes,RQZbweA,color='r',marker='*',linestyle='--',markerfacecolor='red',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'RQZ')

ax.set_xlabel('N')
ax.set_ylabel(r'$\|Q^*A Z-S\|_{F}/\|A\|_{F}$')
ax.set_yscale('log')
ax.set_xscale('log')
ax.set_xticks(problemsizes)
plt.xlim(problemsizes[0], problemsizes[-1])
ax.set_xticklabels(problemsizes)
ax = fig.add_subplot(1,2,2)

ax.plot(problemsizes,QZbweB,color='b',marker='p',linestyle='--',markerfacecolor='blue',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'QZ (LAPACK)')
ax.plot(problemsizes,RQZbweB,color='r',marker='*',linestyle='--',markerfacecolor='red',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'RQZ (F90)')

ax.set_xlabel('N')
ax.set_ylabel(r'$\|Q^*B Z-T\|_{F}/\|B\|_{F}$')
ax.set_yscale('log')
ax.set_xscale('log')
ax.set_xticks(problemsizes)
plt.xlim(problemsizes[0], problemsizes[-1])
ax.set_xticklabels(problemsizes)
ax.legend(loc='upper left')
fig.tight_layout()
fig.savefig('bwe.pdf', dpi=None, facecolor='w', edgecolor='w',
        orientation='portrait', papertype=None, format=None,
        transparent=False, bbox_inches=None, pad_inches=0.1,
        frameon=None)


fig = plt.figure(figsize=(8,5))
ax = fig.add_subplot(1,1,1)
ax.plot(problemsizes,speedup,color='k',marker='o',linestyle=':',markerfacecolor='black',markeredgecolor='black',ms=10,markeredgewidth=0.1)
ax.set_xlabel('N')
ax.set_ylabel('Speedup')
ax.set_xscale('log')
ax.set_xticks(problemsizes)
plt.xlim(problemsizes[0], problemsizes[-1])
ax.set_xticklabels(problemsizes)
fig.tight_layout()
fig.savefig('speedup.pdf', dpi=None, facecolor='w', edgecolor='w',
        orientation='portrait', papertype=None, format=None,
        transparent=False, bbox_inches=None, pad_inches=0.1,
        frameon=None)
#plt.show()

